XRB continuum fitting with sensitive high energy X-ray detectors

The launch of the Nuclear Spectroscopic Telescope Array (NuSTAR) heralded a new era of sensitive high energy X-ray spectroscopy for X-ray binaries (XRBs). In this paper we show how multiple physical parameters can be measured from the accretion disk spectrum when the high-energy side of the disk spectrum can be measured precisely using NuSTAR. This immediately makes two exciting developments possible. If the mass and distance of the source are known, the continuum fitting method can be used to calculate the spin and inner disk inclination independently of the iron line fitting method. If the mass and distance are unknown, the two methods can be combined to constrain these values to a narrow region of parameter space. In this paper we perform extensive simulations to establish the reliability of these techniques. We find that with high quality spectra, spin and inclination can indeed be simultaneously measured using the disk spectrum. These measurements are much more precise at higher spin values, where the relativistic effects are stronger. The inclusion of a soft X-ray snapshot observation alongside the NuSTAR data significantly improves the reliability, particularly for lower temperature disks, as it gives a greatly improved measurement of the disk peak. High signal to noise data are not necessary for this, as measuring the peak temperature is relatively easy. We discuss the impact of systematic effects on this technique, and the implications of our results such as robust measurements of accretion disk warps and XRB mass surveys.

==> degeneracy_histograms.py <==
#!/usr/bin/env python

import numpy as N
import pylab as P
from continuum_functions import *
# data=N.loadtxt('point_sources_for_proposers_v3/output_fit_grid_big.dat')

data=read_data('point_sources_for_proposers_v3/output_fit_grid_big.dat')
# print data
# exit()

# much of this is fucked because xspec errors are shit

M=data[:,0]
D=data[:,1]
a=data[:,2]
i=data[:,3]

print len(a),'iterations'
D_values=sorted(list(set(D)))
M_values=sorted(list(set(M)))
i_values=sorted(list(set(i)))
a_values=sorted(list(set(a)))

a_measured=data[:,4]
a_neg_error=data[:,4]-data[:,5]
a_pos_error=data[:,6]-data[:,4]


delta_a=[x-y for x,y in zip(a_measured,a)]

for n,x in enumerate(a_neg_error):
	if x<0:
		a_neg_error[n]=-1+abs(a_measured[n])# this is probs fucked
# a_pos_error=data[:,9]-data[:,7]
for n,x in enumerate(a_pos_error):
	if x<0:
		a_pos_error[n]=1.-a_measured[n] # this is also probs fucked
# a_pos_error=[err-spin for spin,err in zip(a,data[:,6])]

i_measured=data[:,7]
delta_i=[x-y for x,y in zip(i_measured,i)]
i_neg_error=data[:,7]-data[:,8]
for n,x in enumerate(i_neg_error):
	if x<0:
		i_neg_error[n]=i_measured[n] #think not fucked?
i_pos_error=data[:,9]-data[:,7]
for n,x in enumerate(i_pos_error):
	if x<0:
		i_pos_error[n]=90.-i_measured[n] #see above...

fig1=P.figure(figsize=(13,13))

# P.plot(delta_a,delta_i,marker='x',ms=1,ls='none')
scatter_axis=P.subplot(223)
scatter_axis.set_xlabel(r'$\Delta a$',fontsize=15)
scatter_axis.set_ylabel(r'$\Delta i\ \mathrm{(degrees)}$',fontsize=15)
scatter_axis.set_xlim(-2,1)
scatter_axis.set_ylim(-60,60)

plot_delta_a=[y for x,y in sorted(zip(a,delta_a))]
plot_delta_i=[y for x,y in sorted(zip(a,delta_i))]
P.scatter(delta_a,delta_i,marker='.',c=a,edgecolors='face',vmin=0,vmax=1,s=50)

cbaxes = fig1.add_axes([0.05, 0.097, 0.01, 0.365])
cbar=P.colorbar(cax=cbaxes)
cbaxes.set_ylabel(r'$a$',fontsize=15,labelpad=-50)
cbar.ax.yaxis.set_ticks_position('left')
# P.show()

spin_hist_axis=P.subplot(221)
P.hist(delta_a,bins=N.linspace(-2,1,50),color='r',alpha=0.7)
spin_hist_axis.set_xlabel(r'$a$',fontsize=15)
spin_hist_axis.set_ylabel(r'$N$',fontsize=15)


inc_hist_axis=P.subplot(224)
P.hist(delta_i,bins=N.linspace(-60,60,50),orientation='horizontal',alpha=0.7)
inc_hist_axis.set_ylabel(r'$i\ \mathrm{(degrees)}$',fontsize=15)
inc_hist_axis.set_xlabel(r'$N$',fontsize=15)


P.savefig('a_i_degeneracies.pdf', bbox_inches='tight')
P.show()
# P.savefig('a_i_degeneracies.pdf')

# ax1=P.subplot(111)
# ax1.set_xlabel(r'$i_\mathrm{sim}$ $(\mathrm{degrees})$',fontsize=15)
# ax1.set_ylabel(r'$i_\mathrm{fit}$ $(\mathrm{degrees})$',fontsize=15)
# # P.plot(i,i_measured,marker='.',ls='none',color='k')
# # print i_pos_error
# for D_val in D_values:
# 	i_means=[]
# 	i_sigmas=[]
# 	for i_val in i_values:
# 		i_measured_vals=[x for x,y,z in zip(i_measured,i,D) if y==i_val and z==D_val]
# 		i_means.append(N.mean(i_measured_vals))
# 		i_sigmas.append(N.std(i_measured_vals))

# 	P.fill_between(i_values,[x+y for x,y in zip(i_means,i_sigmas)],\
# 							[x-y for x,y in zip(i_means,i_sigmas)],\
# 							color='b',alpha=0.5)
# 	P.plot(i_values,i_means,color='b')
# 	P.plot([0,90],[0,90],color='k')
# 	P.show()



# ax2=P.subplot(111)
# ax2.set_xlabel(r'$a_\mathrm{sim}$',fontsize=15)
# ax2.set_ylabel(r'$a_\mathrm{fit}$',fontsize=15)
# P.plot([0,1],[0,1],color='k')
# # P.errorbar(a,a_measured,yerr=[a_neg_error,a_pos_error],marker='o',ls='none',color='k')
# # P.plot(a,a_measured,marker='.',ls='none',color='k')
# # P.show()

# a_means=[]
# a_sigmas=[]
# for a_val in a_values:
# 	a_measured_vals=[x for x,y in zip(a_measured,a) if y==a_val]
# 	a_means.append(N.mean(a_measured_vals))
# 	a_sigmas.append(N.std(a_measured_vals))
# 	# print a_val,mean,sigma
# # P.errorbar(a_values,a_means,marker='o',ls='none',color='r')
# P.fill_between(a_values,[x+y for x,y in zip(a_means,a_sigmas)],\
# 						[x-y for x,y in zip(a_means,a_sigmas)],\
# 						color='r',alpha=0.5)
# P.plot(a_values,a_means,color='r')



# ax3=P.subplot(223)
# # delta_a=[x-y for x,y in zip(a_measured,a)]### CHANGE ALL THIS SHIT TO I



# D_sorted_delta_i_values=[]
# D_sorted_sigma_i_values=[]
# for D_val in D_values:
# 	D_sorted_delta_i_values.append(N.mean([x for x,y in zip(delta_i,D) if y==D_val]))
# 	D_sorted_sigma_i_values.append(N.std([x for x,y in zip(delta_i,D) if y==D_val]))

# # print D_values
# # print D_sorted_delta_a_values

# P.plot([0,10],[0,0],color='k')
# P.plot(D,delta_i,marker='.',ls='none',color='k')
# P.fill_between(D_values,[-1*x for x in D_sorted_sigma_i_values],\
# 						D_sorted_sigma_i_values,\
# 						color='g',alpha=0.5)
# P.plot(D_values,D_sorted_delta_i_values,color='g')


# ax4=P.subplot(224)


# D_sorted_delta_a_values=[]
# D_sorted_sigma_a_values=[]
# for D_val in D_values:
# 	D_sorted_delta_a_values.append(N.mean([x for x,y in zip(delta_a,D) if y==D_val]))
# 	D_sorted_sigma_a_values.append(N.std([x for x,y in zip(delta_a,D) if y==D_val]))

# # print D_values
# # print D_sorted_delta_a_values

# P.plot([0,10],[0,0],color='k')
# P.plot(D,delta_a,marker='.',ls='none',color='k')
# P.fill_between(D_values,[-1*x for x in D_sorted_sigma_a_values],\
# 						D_sorted_sigma_a_values,\
# 						color='g',alpha=0.5)
# P.plot(D_values,D_sorted_delta_a_values,color='g')


# P.show()

